Experimental generation of extreme electron beams for advanced accelerator applications

In this Letter we report on the experimental generation of high energy (10 GeV), ultra-short (fs-duration), ultra-high current (0.1 MA), petawatt peak power electron beams in a particle accelerator. These extreme beams enable the exploration of a new frontier of high intensity beam-light and beam-matter interactions broadly relevant across fields ranging from laboratory astrophysics to strong field quantum electrodynamics and ultra-fast quantum chemistry. We demonstrate our ability to generate and control the properties of these electron beams by means of a laser-electron beam shaping technique. This experimental demonstration opens the door to on-the-fly customization of extreme beam current profiles for desired experiments and is poised to benefit a broad swathe of cross-cutting applications of relativistic electron beams.

==> anc/Supplemental_Materials.tex <==
\documentclass[aps,prl,superscriptaddress,groupedaddress]{revtex4}  % for review and submission

%\documentclass[aps,preprint,showpacs,superscriptaddress,groupedaddress]{revtex4}  % for double-spaced preprint

\usepackage[utf8]{inputenc}
\usepackage{graphicx}  % needed for figures
\usepackage{dcolumn}   % needed for some tables
\usepackage{natbib}
\usepackage{capt-of}
\usepackage {booktabs}
\usepackage[caption=false]{subfig}
\usepackage{bm}        % for math
\usepackage{amssymb}   % for math
\usepackage{amsmath}
\usepackage{hyperref}% add hypertext capabilities
\hypersetup{
    colorlinks=true,
    linkcolor=blue,
    filecolor=blue,
    citecolor=blue,
    urlcolor=blue,
}
\newcommand{\bigO}{\ensuremath{\mathcal{O}}}% big-O notation/symbol
\hyphenation{ALPGEN}
\hyphenation{EVTGEN}
\usepackage{color}
\usepackage{comment}
\hyphenation{PYTHIA}

\begin{document}
% Set the figure counter to 5 so that the next figure will be numbered 6
\setcounter{figure}{5}

\section{Supplemental Materials}

\begin{figure*}[t]
    \centering
    \includegraphics[width=\linewidth]{Supplemental_Figure_1.jpg}
    \caption{(a) - (d) \texttt{Bmad} particle tracking simulation results showing snapshots of the electron beam longitudinal phase space after each bunch compressor and at the experimental area with a `short pulse' Gaussian modulation applied at the laser heater. (e) - (f) The bunching factor resulting from the ultra-high current spike in the experimental area and the electron beam energy spectra in a simulated notch collimator scan for comparison with with Fig. 3 and Fig. 4 in the manuscript.}
    \label{fig:SuppFig1}
\end{figure*}

We present particle tracking simulation results that illustrate the beam dynamics of the laser heater induced current spike generation and support the experimental findings reported in the manuscript. The linac simulations are performed using the \texttt{Bmad} particle tracking library [67] including the effects of coherent synchrotron radiation (CSR) and longitudinal space charge (LSC) on the particle distribution. The effect of the laser heater on the electron beam is modeled by introducing an energy modulation of amplitude $\Delta \gamma (r,t) $ to the beam distribution at the location of the laser heater in the FACET-II photoinjector according to Ref [39]:

\begin{equation}
    \Delta \gamma (r,t) = \sqrt{\frac{P_L(r,t)}{P_0}}\frac{K}{\gamma}\frac{L_w}{\sigma_r}[JJ],
\end{equation}

\noindent where $JJ = J_0[K^2/(4+2*K^2)]-J_1[K^2/(4+2*K^2)] $ is the difference of Bessel functions $J_0$ and $J_1$, $K $  is the peak undulator parameter, $L_w$ is the undulator length and $\omega$ is the laser frequency. We consider a Gaussian laser profile with an RMS transverse spot size of $\sigma_r $ = 200 $\mu$m and a pulse length of $\sigma_t = 0.84 $ ps to simulate the effect of a `short Gaussian' modulated profile as described in Fig. 2 in the manuscript. The simulated LPS at the laser heater, the exit of the first and second bunch compressors and the experimental area are shown in Fig. 6. The figure shows how the Gaussian energy modulation on the beam is amplified by the LSC and converted to a double-peaked density modulation by the bunch compressors. The accelerator operating point is chosen such that at the experimental area the spike at the head of the bunch (near $t$ = -150 fs) is maximally compressed and a secondary density bump (around $t$ = 100 fs) appears as a pedestal in the current profile. We note that the compression factor of the individual bunch compressors can be tuned to balance the peak current between these two spikes, and, in principle, the laser heater pulse length and energy can be used to tune the separation between the spikes. The bunching factor $|b(\omega)|$ for the electron beam shown in Fig. 6 is used to calculate the emitted CSR spectrum according to:
\begin{equation}
    \left(\frac{dP}{d\omega}\right)_N \approx \left(\frac{dP}{d\omega}\right)_1 N^2 |b(\omega)|^2,
\end{equation}
where $\left(\frac{dP}{d\omega}\right)_1 = \frac{P_s}{\omega_c}\frac{9\sqrt 3}{8\pi}\int_{\omega/\omega_c}^{\infty}K_{5/3}(x) dx$ is the single electron emission spectrum, $K_{5/3}(x)$ is a modified Bessel function of the second kind, $\omega_c = \frac{3c\gamma^3}{2\rho}$ is the critical frequency and $P_s = \frac{2r_em_ec^3(\beta\gamma)^4}{3\rho^2}$ is the power radiated by a single electron moving with velocity $\beta c$ on a circular arc of bending radius $\rho$ [68]. In the frequency range of interest ($\omega\ll \omega_c$), the single electron emission scales as $\left(\frac{dP}{d\omega}\right)_1 \propto \left(\omega/\omega_c\right)^{1/3}$, and the  emission spectrum is dominated by the exponential decay of the bunching factor. This exponential decay is in good agreement with experimental CSR spectra shown in Fig 4 in the manuscript. 

Using the `short Gaussian' laser heater profile we also performed a notch collimator scan in simulation with the result shown in Fig. 6 (f). This simulated notch scan reproduces similar behavior to the experimental notch scan data shown in Fig. 3 of the manuscript, namely it confirms that there is one isolated current spike in the beam in a portion of the bunch near the center of the beam's energy profile. It also supports the evidence shown in Fig. 5 (a) of the manuscript which reveals that ionization of He gas does not occur when the notch is positioned in such a way as to remove most of the charge from the current spike and reduce the peak current from ~$\sim$ 0.1 MA to ~$\sim$ 0.05 MA, below the threshold for ionization. 

\begin{figure*}[t]
    \centering
    \includegraphics[width=\linewidth]{Supplemental_Figure_2.jpg}
    \caption{(a) \texttt{QPAD} particle-in-cell simulation results showing the peak ionization fraction vs. incoming electron beam peak current for a $\sigma_r$ = 20 $\mu$m spot size. An exponential fit to the data is shown for the range 0.04 - 0.09 MA. (b) - (c) Example RMS electron beam spot-size evolution (white dashed line) and the ionization fraction for 0.07 MA and 0.1 MA peak current. The beam is focused to a symmetric waist in vacuum at the center of a 4 m-long He gas target at a density $n $ =  $1.65\times 10^{17}$cm$^{-3}$ as in our experiment. }
    \label{fig:SuppFig1}
\end{figure*}

We analyzed this further by performing \texttt{QPAD} [55] simulations of the beam-gas interaction scanning the peak current of the electron beam to determine the current required to reach varying degrees of ionization. The \texttt{QPAD} simulations model the propagation of a transversely Gaussian electron beam with a longitudinal current profile obtained from the particle tracking simulations of the linac described above. We use a simulation box with dimensions of 123 $\mu$m and $18 \sigma_r$ with 0.02 $\mu$m and $0.01 \sigma_r$ resolutions along the z and r directions, respectively, and a time step of 1.4 ps. The grid size along z resolves the short longitudinal duration of the high current spike. Each cell contains 512 macro-particles to represent the plasma electrons.

Figure 7 (a) displays the dependence of the peak ionization fraction on the current for the case of a $\sigma_r$ = 20 $\mu$m spot size (the smallest spot size measured experimentally). The ionization fraction increases exponentially in the range $I_{peak}$ = 0.04 - 0.09 MA approaching saturation near 100 $\%$ as the beam current reaches 0.1 MA. Figure 7 (b) - (c) display the ionization fraction versus distance along the beam propagation axis with peak currents of 0.07 MA and 0.1 MA, corresponding to a peak ionization fraction at the focus of 5 $\%$ and 93 $\%$ respectively. The plots illustrate how both the peak ionization fraction as well as the region over which ionization occurs in the gas column increase with current. The 5 $\%$ ionization fraction case provides a conservative lower bound for the peak current (0.07 MA) as it represents a case of minimal beam-gas interaction. This is supported by the fact that in simulations a 5 $\%$ ionization fraction is needed for electrons to lose $\sim$100 MeV of energy after interaction with the gas, with greater ionization fractions yielding larger energy losses. We note that the measured electron energy loss observed in experiment is at least of order 100 MeV and that larger ionization fractions (obtained with peak currents of 0.08 - 0.09 MA) are needed in simulation to induce 1-2 GeV-level energy loss as shown for a majority of shots in Fig. 5 (b).

We also simulated a range of transverse spot sizes to capture the range of experimental conditions for the datasets presented in the manuscript. Example threshold peak current required to ionize 5 $\%$ of the gas atoms are shown as dashed lines for $\sigma_r$ = 10 $\mu$m, 20 $\mu$m and 30 $\mu$m spot size values in Fig. 6 (f). Experimentally, the electron beam is focused to a $\beta = 0.5 $ m vacuum waist positioned in the center of the gas column, and the projected spot size of the beam was measured using wire scanners at the waist location to be $\sigma_{r}\approx $ 20 - 50 $\mu$m. Uncertainty in the measured spot size comes from chromatic effects in the final focus due to energy and orbit jitter, as well as intra-beam variations in the beam divergence due to e.g. shot-to-shot CSR induced $x^\prime $- $t$ correlations in the horizontal bend plane of the final bunch compressor. Particle tracking simulations reveal that the projected RMS spot size represents an upper limit for the transverse spot size in a given longitudinal slice. We conclude that the combined measurements of charge (notch scans), bunch length (CSR spectroscopy), transverse spot size and the results from \texttt{QPAD} ionization threshold simulations are consistent with a beam of RMS transverse spot size $\sim$ 20 $\mu$m and peak current of $\sim$ 0.1 MA as obtained from \texttt{Bmad} particle tracking simulations. 

\bibliographystyle{apsrev4-1}
\bibliography{refs}


\end{document}
